VirtualSync+: Timing Optimization with Virtual Synchronization

In digital circuit designs, sequential components such as flip-flops are used to synchronize signal propagations. Logic computations are aligned at and thus isolated by flip-flop stages. Although this fully synchronous style can reduce design efforts significantly, it may affect circuit performance negatively, because sequential components can only introduce delays into signal propagations but never accelerate them. In this paper, we propose a new timing model, VirtualSync+, in which signals, specially those along critical paths, are allowed to propagate through several sequential stages without flip-flops. Timing constraints are still satisfied at the boundary of the optimized circuit to maintain a consistent interface with existing designs. By removing clock-to-q delays and setup time requirements of flip-flops on critical paths, the performance of a circuit can be pushed even beyond the limit of traditional sequential designs. In addition, we further enhance the optimization with VirtualSync+ by fine-tuning with commercial design tools, e.g., Design Compiler from Synopsys, to achieve more accurate result. Experimental results demonstrate that circuit performance can be improved by up to 4% (average 1.5%) compared with that after extreme retiming and sizing, while the increase of area is still negligible. This timing performance is enhanced beyond the limit of traditional sequential designs. It also demonstrates that compared with those after retiming and sizing, the circuits with VirtualSync+ can achieve better timing performance under the same area cost or smaller area cost under the same clock period, respectively.

==> copyfigs.sh <==
cp $PWD/Fig/concept.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/difference.pdf cameraReady/Fig/
cp $PWD/Fig/minus_T.pdf cameraReady/Fig/
cp $PWD/Fig/minus_T.pdf cameraReady/Fig/
cp $PWD/Fig/minus_T.pdf cameraReady/Fig/
cp $PWD/Fig/minus_T.pdf cameraReady/Fig/
cp $PWD/Fig/minus_T.pdf cameraReady/Fig/
cp $PWD/Fig/minus_T.pdf cameraReady/Fig/
cp $PWD/Fig/circuit_graph.pdf cameraReady/Fig/
cp $PWD/Fig/circuit_graph.pdf cameraReady/Fig/
cp $PWD/Fig/circuit_graph.pdf cameraReady/Fig/
cp $PWD/Fig/circuit_graph.pdf cameraReady/Fig/
cp $PWD/Fig/circuit_graph.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/flow.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/remove_ff1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/
cp $PWD/Fig/separation1.pdf cameraReady/Fig/


==> flatex.py <==
#!/usr/bin/python

import re

reComment = re.compile(r"",re.M)
reInput = re.compile(r"(^%|[^\\]%).*$|\\(input|include|bibliography)\{([a-zA-Z0-9/._,]*)\}",re.M)

def flatten(filename):
	print "Flattening",filename
	infile = open(filename)
	content = infile.read()
	nextWrite=0
	for m in reInput.finditer(content):
		cmd = m.group(2)
		name = m.group(3)
		if m.group(1):
			if options.strip:
				out.write(content[nextWrite:m.start()]+m.group(1))
				nextWrite=m.end()
			continue
		print cmd,name
		out.write(content[nextWrite:m.start()])
		if (cmd == "input") or (cmd == "include"):
                        fname,fext = path.splitext(name)
                        if fext:
                                flatten(name)
                        else:
                                flatten(name+".tex")
		elif (cmd == "bibliography"):
			flatten(mainfile+".bbl")
		else:
			print "Unknown command",cmd
		nextWrite=m.end()
	out.write(content[nextWrite:])
	infile.close()


import optparse, cStringIO
from os import path

parser = optparse.OptionParser(usage="flatex.py [options] infile outfile")
parser.add_option("-s","--strip",action="store_true", dest="strip", help="strip comments")
(options,args) = parser.parse_args()
mainfile,ext = path.splitext(args[0])
out = cStringIO.StringIO()
flatten(args[0])
outfile = open(args[1],"w")
for l in out.getvalue().split("\n"):
#	print l
	if l.strip() != "%":
		outfile.write(l+"\n")
outfile.close()


